Fragmentation function of $g\to Q\bar{Q}(^3S_1^{[8]})$ in soft gluon factorization and threshold resummation

We study the fragmentation function of the gluon to color-octet $^3S_1$ heavy quark-antiquark pair using the soft gluon factorization (SGF) approach, which expresses the fragmentation function in a form of perturbative short-distance hard part convoluted with one-dimensional color-octet $^3S_1$ soft gluon distribution (SGD). The short distance hard part is calculated to next-to-leading order in $\alpha_s$ and a renormalization group equation for the SGD is derived. By solving the renormalization group equation, threshold logarithms are resummed to all orders in perturbation theory. The comparison with gluon fragmentation function calculated in NRQCD factorization approach indicates that the SGF formula resums a series of velocity corrections in NRQCD which are important for phenomenological study.

==> ancillary_file/FFs_and_SGDs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38076,       1087]
NotebookOptionsPosition[     36704,       1057]
NotebookOutlinePosition[     37061,       1073]
CellTagsIndexPosition[     37018,       1070]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.824090922958375*^9, 3.82409092419603*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"8d850c58-0afd-4d6f-b84f-62da05653cad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"#", "=!=", "\"\<\>\""}], ",", 
      RowBox[{"SetDirectory", "[", "#", "]"}]}], "]"}], "&"}], "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a11dd525-e2ce-4126-b4e6-a3015820cbd9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Here", " ", "EE"}], "\[Congruent]", 
    FractionBox[
     SubscriptBox["M", "H"], "2"]}], ",", 
   RowBox[{"\[Delta]", "\[Congruent]", "\[CapitalDelta]"}], ",", " ", 
   RowBox[{"m", "\[Congruent]", 
    SubscriptBox["m", "Q"]}], ",", " ", 
   RowBox[{"SUNN", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["N", "c"], " ", 
      SuperscriptBox[
       OverscriptBox["D", "_"], "LO"]}], "\[Congruent]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["gs", "2"], 
        SuperscriptBox["\[Mu]", 
         RowBox[{"2", "\[Epsilon]"}]]}], 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SUNN", "^", "2"}], "-", "1"}], ")"}], 
        SuperscriptBox["E", "3"]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"E", 
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}]}], "+", 
          SubscriptBox["m", "Q"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], "E"}]], ")"}], "2"]}]}]}], ",", 
   " ", 
   RowBox[{"DeltaF", "\[Congruent]", 
    RowBox[{"\[Delta]", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]}], ",", " ", 
   RowBox[{
    FractionBox["1", "PlusF"], "\[Congruent]", 
    FractionBox["1", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], "+"]]}], ",", " ", 
   RowBox[{"PlusLog", "\[Congruent]", 
    SubscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}], 
       RowBox[{"1", "-", "z"}]], ")"}], "+"]}], " ", ",", " ", 
   RowBox[{"T", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "\[Delta]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "+", "\[Delta]"}], 
         RowBox[{"1", "-", "\[Delta]"}]], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Delta]"}], 
             RowBox[{"1", "-", "\[Delta]"}]], "]"}]}], "-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"2", "\[Delta]"}], 
             RowBox[{"\[Delta]", "-", "1"}]]}], "]"}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"2", "\[Delta]"}], 
             RowBox[{"\[Delta]", "+", "1"}]]}], "]"}]}], ")"}], 
        "\[Epsilon]"}]}], ")"}]}]}], ",", " ", 
   RowBox[{"d", "=", 
    RowBox[{"4", "-", 
     RowBox[{"2", 
      RowBox[{"\[Epsilon]", ".", " ", "\[IndentingNewLine]", "The"}], " ", 
      "functions", " ", "Asigma"}]}]}], ",", "Bsigma", ",", "Csigma", ",", 
   "Rsigma", ",", 
   RowBox[{"Fsigma", " ", "correspond", " ", "to", " ", "A"}], ",", "B", ",", 
   "C", ",", "R", ",", 
   RowBox[{"F", " ", "in", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{
   "nf", " ", "is", " ", "the", " ", "number", " ", "of", " ", "light", " ", 
    "flavors"}], ",", " ", 
   RowBox[{"gs", " ", "is", " ", "the", " ", "strong", " ", "coupling", " ", 
    RowBox[{"constant", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8240780142155933`*^9, 3.8240781831272516`*^9}, {
   3.82407826005593*^9, 3.8240782960810947`*^9}, {3.8240783329043684`*^9, 
   3.824078420320944*^9}, {3.824078474427579*^9, 3.8240785732330875`*^9}, 
   3.8240788363126*^9, {3.824078873036617*^9, 3.82407903894079*^9}, {
   3.8240814554597526`*^9, 3.82408165261241*^9}, {3.82408823652343*^9, 
   3.8240882726631575`*^9}, 3.8240884000997295`*^9, {3.8240889078182774`*^9, 
   3.8240889125708904`*^9}, {3.8254916859821644`*^9, 
   3.8254917092761574`*^9}, {3.825492524472769*^9, 3.8254926091989264`*^9}, {
   3.825493743430496*^9, 3.82549375681625*^9}, {3.8254937935898037`*^9, 
   3.8254938028695364`*^9}},ExpressionUUID->"f6e4cadd-b1e1-46e0-ae52-\
ca4cf782a2cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "Asigma", ",", "Bsigma", ",", "GHdiv1", ",", "Csigma", ",", "Realdiv0", 
     ",", "Realdiv1", ",", "Rsigma", ",", "Fsigma", ",", "HardPart1", ",", 
     "HardPart2"}], "}"}], "=", 
   RowBox[{"Get", "[", "\"\<Functions.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.824078634381448*^9, 3.8240786506457095`*^9}, {
   3.8240878645225334`*^9, 3.8240878657462606`*^9}, 3.824088461308392*^9, 
   3.824090006363776*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"eb798c94-30d6-459f-8933-0c9f8f70ab88"],

Cell[CellGroupData[{

Cell["The FFs", "Subsection",
 CellChangeTimes->{{3.8240786731967716`*^9, 3.8240786740779266`*^9}, {
  3.824084070224223*^9, 
  3.8240840719674864`*^9}},ExpressionUUID->"baf83e89-8178-4c75-8476-\
20558a16c690"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", "3.27", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Dvirab", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["D", "_"], "LO"], " ", "DeltaF", " ", 
      FractionBox[
       SuperscriptBox["gs", "2"], 
       RowBox[{"16", 
        RowBox[{"\[Pi]", "^", "2"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"SUNN", "^", "2"}], "-", "1"}], "SUNN"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", "*", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "EulerGamma"}], "]"}]}], 
         RowBox[{
          SuperscriptBox["EE", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[Delta]", "^", "2"}]}], ")"}]}]], ")"}], "\[Epsilon]"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "\[Epsilon]"]}], "-", "4"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dvirc", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["D", "_"], "LO"], " ", "DeltaF", " ", 
      FractionBox[
       SuperscriptBox["gs", "2"], 
       RowBox[{"16", 
        RowBox[{"\[Pi]", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", "SUNN"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", "*", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "EulerGamma"}], "]"}]}], 
         RowBox[{
          SuperscriptBox["EE", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[Delta]", "^", "2"}]}], ")"}]}]], ")"}], "\[Epsilon]"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "\[Epsilon]"], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", 
              RowBox[{"\[Delta]", "^", "2"}]}], "\[Delta]"], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Delta]"}], 
              RowBox[{"1", "-", "\[Delta]"}]], "]"}]}]}], ")"}]}], "+", 
        "Asigma"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dvird", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["D", "_"], "LO"], " ", "DeltaF", 
      FractionBox[
       SuperscriptBox["gs", "2"], 
       RowBox[{"16", 
        RowBox[{"\[Pi]", "^", "2"}]}]], 
      RowBox[{"(", "SUNN", ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", "*", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "EulerGamma"}], "]"}]}], 
         RowBox[{
          SuperscriptBox["EE", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[Delta]", "^", "2"}]}], ")"}]}]], ")"}], "\[Epsilon]"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["3", "\[Epsilon]"], "+", "Bsigma"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dvire", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["D", "_"], "LO"], " ", "DeltaF", 
      FractionBox[
       SuperscriptBox["gs", "2"], 
       RowBox[{"8", 
        RowBox[{"\[Pi]", "^", "2"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", "*", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "EulerGamma"}], "]"}]}], 
         RowBox[{"4", 
          SuperscriptBox["EE", "2"]}]], ")"}], "\[Epsilon]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"5", "SUNN"}], "-", 
           RowBox[{"2", "nf"}]}], "3"], 
         FractionBox["1", "\[Epsilon]"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"31", "SUNN"}], "-", 
          RowBox[{"10", "nf"}]}], "9"]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dvirf", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["D", "_"], "LO"], " ", "DeltaF", 
      FractionBox[
       SuperscriptBox["gs", "2"], 
       RowBox[{"8", 
        RowBox[{"\[Pi]", "^", "2"}]}]], 
      RowBox[{"(", "SUNN", ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", "*", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "EulerGamma"}], "]"}]}], 
         RowBox[{"4", 
          SuperscriptBox["EE", "2"]}]], ")"}], "\[Epsilon]"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", 
         SuperscriptBox["\[Epsilon]", "2"]], "+", 
        FractionBox["1", "\[Epsilon]"], "+", "2", "-", 
        FractionBox[
         RowBox[{"7", 
          RowBox[{"\[Pi]", "^", "2"}]}], "6"]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dvirgh", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["D", "_"], "LO"], " ", "DeltaF", 
      FractionBox[
       SuperscriptBox["gs", "2"], 
       RowBox[{"8", 
        RowBox[{"\[Pi]", "^", "2"}]}]], 
      RowBox[{"(", "SUNN", ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", "*", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "EulerGamma"}], "]"}]}], 
         RowBox[{"4", 
          SuperscriptBox["EE", "2"]}]], ")"}], "\[Epsilon]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["\[Epsilon]", "2"]]}], "+", 
        RowBox[{
         FractionBox["1", "\[Epsilon]"], "GHdiv1"}], "+", "Csigma"}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "3.30", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dreal", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["D", "_"], "LO"], " ", 
      FractionBox[
       SuperscriptBox["gs", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " "}]], 
      RowBox[{"(", "SUNN", ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", "*", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "EulerGamma"}], "]"}]}], 
         RowBox[{"4", 
          SuperscriptBox["EE", "2"]}]], ")"}], "\[Epsilon]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["\[Epsilon]", "2"]], " ", "Realdiv0"}], "+", 
        RowBox[{
         FractionBox["1", "\[Epsilon]"], "Realdiv1"}], "+", "Rsigma"}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "3.36", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DNLO", "=", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["D", "_"], "LO"], " ", 
      FractionBox[
       SuperscriptBox["gs", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " "}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]", "*", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "EulerGamma"}], "]"}]}], ")"}], "\[Epsilon]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", " ", "SUNN", " ", "\[Epsilon]"}]]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "DeltaF"}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["SUNN", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "-", 
                  RowBox[{"2", " ", "PlusF", " ", "Realdiv1"}], "+", 
                  RowBox[{"DeltaF", " ", "PlusF", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "GHdiv1", "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
                  RowBox[{"PlusF", " ", "Realdiv0", " ", 
                   RowBox[{"Log", "[", "16", "]"}]}]}], ")"}]}]}], ")"}]}], 
            RowBox[{"PlusF", " ", "z"}]], "+", 
           FractionBox[
            RowBox[{"DeltaF", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Delta]", "2"]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"1", "+", "\[Delta]"}], 
               RowBox[{"1", "-", "\[Delta]"}]], "]"}]}], "\[Delta]"]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
          "36", " ", "PlusF", " ", "SUNN", " ", "z", " ", "\[Delta]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "PlusF", " ", "z", " ", 
            RowBox[{"Log", "[", "EE", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Delta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["SUNN", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"Realdiv1", "-", 
                    RowBox[{"Realdiv0", " ", 
                    RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"DeltaF", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "nf", " ", "SUNN"}], "+", 
                    RowBox[{
                    SuperscriptBox["SUNN", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"3", " ", "GHdiv1"}], "+", 
                    RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"3", " ", "DeltaF", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Delta]", "2"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"1", "+", "\[Delta]"}], 
                 RowBox[{"1", "-", "\[Delta]"}]], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", "DeltaF", " ", "PlusF", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[Delta]", "2"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"1", "+", "\[Delta]"}], 
                 RowBox[{"1", "-", "\[Delta]"}]], "]"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Delta]", "2"]}], "]"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PlusF", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", 
                  SuperscriptBox["SUNN", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "Rsigma"}], "+", 
                    RowBox[{
                    RowBox[{"Log", "[", "4", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "Realdiv1"}], "+", 
                    RowBox[{"Realdiv0", " ", 
                    RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"DeltaF", " ", 
                  RowBox[{"(", 
                   RowBox[{"36", "-", 
                    RowBox[{"9", " ", "Asigma"}], "+", 
                    RowBox[{"62", " ", 
                    SuperscriptBox["SUNN", "2"]}], "+", 
                    RowBox[{"9", " ", "Bsigma", " ", 
                    SuperscriptBox["SUNN", "2"]}], "+", 
                    RowBox[{"18", " ", "Csigma", " ", 
                    SuperscriptBox["SUNN", "2"]}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["SUNN", "2"]}], "-", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["SUNN", "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"36", " ", "GHdiv1", " ", 
                    SuperscriptBox["SUNN", "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["SUNN", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", "nf", " ", "SUNN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"6", " ", "SUNN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "DeltaF", " ", "nf", " ", "PlusF", 
                  " ", "z"}], "+", 
                 RowBox[{"SUNN", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"11", " ", "DeltaF", " ", "PlusF"}]}], ")"}], " ",
                     "z"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["z", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                SuperscriptBox["\[Mu]", "2"], "]"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8240787218707657`*^9, 3.8240787231026645`*^9}, 
   3.8240816729351654`*^9, {3.824081703634472*^9, 3.8240817700250263`*^9}, {
   3.8240822570137005`*^9, 3.8240823042517247`*^9}, {3.824082443892875*^9, 
   3.8240824490493736`*^9}, {3.824082510618847*^9, 3.8240825127286177`*^9}, {
   3.8240826339640884`*^9, 3.824082638212587*^9}, 3.824082713156318*^9, {
   3.824082837568893*^9, 3.8240828586291046`*^9}, 3.825474717718917*^9, 
   3.8254792240427437`*^9, {3.825479260362019*^9, 
   3.8254792675000114`*^9}},ExpressionUUID->"6d25cc88-67f6-4725-a997-\
fd13aecc5532"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The SGDs", "Subsection",
 CellChangeTimes->{{3.824083218005989*^9, 3.824083219205661*^9}, {
  3.824084064437173*^9, 
  3.824084065237427*^9}},ExpressionUUID->"c5a5d5ed-50ac-44f4-a38d-\
e1c0cb3007ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", "3.57", ")"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"FSS", "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox["gs", "2"], 
       RowBox[{"16", 
        RowBox[{"\[Pi]", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " "}], 
            RowBox[{"4", 
             SuperscriptBox["EE", "2"]}]], "]"}]}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " "}], 
           RowBox[{"4", 
            SuperscriptBox["EE", "2"]}]], "]"}], "DeltaF", " ", "SUNN"}], " ",
         "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " "}], 
           RowBox[{"4", 
            SuperscriptBox["EE", "2"]}]], "]"}], 
         RowBox[{"(", "DeltaF", " ", ")"}], " ", "SUNN"}], " ", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " "}], 
           RowBox[{"4", 
            SuperscriptBox["EE", "2"]}]], "]"}], 
         RowBox[{"(", " ", 
          RowBox[{"2", 
           RowBox[{"z", "/", "PlusF"}]}], ")"}], " ", "SUNN"}], "-", 
        RowBox[{"SUNN", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]", "*", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", "EulerGamma"}], "]"}]}], ")"}], "\[Epsilon]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"1", " "}], 
             RowBox[{"2", "\[Delta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Delta]", " "}], 
              RowBox[{"1", "-", "\[Delta]"}]], "]"}]}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " "}], "\[Epsilon]"]}], ")"}], "DeltaF"}], " ", "-", 
        RowBox[{"SUNN", " ", "4", 
         RowBox[{"z", "/", "PlusF"}]}], " ", "-", 
        RowBox[{"SUNN", " ", "8", "z", " ", "PlusLog"}], " ", "+", " ", 
        RowBox[{
         FractionBox["1", "SUNN"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]", "*", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", "EulerGamma"}], "]"}]}], ")"}], "\[Epsilon]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"1", " ", "+", 
              RowBox[{"\[Delta]", "^", "2"}]}], 
             RowBox[{"2", "\[Delta]"}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", "\[Delta]", " "}], 
              RowBox[{"1", "-", "\[Delta]"}]], "]"}]}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " "}], "\[Epsilon]"]}], ")"}], "DeltaF"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "SUNN"], 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", 
              RowBox[{"\[Delta]", "^", "2"}]}], ")"}], 
            FractionBox[
             RowBox[{"Pi", "^", "2", " "}], "\[Delta]"]}], "+", 
           RowBox[{"SUNN", 
            FractionBox[
             RowBox[{"Pi", "^", "2", " "}], "6"]}]}], ")"}], "DeltaF"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "3.58", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FSDv", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["gs", "2"], "  ", "SUNN"}], 
       RowBox[{"16", 
        RowBox[{"\[Pi]", "^", "2"}]}]], 
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}]}]], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["EE", "2"], " "}], "9"], 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", 
           RowBox[{"\[Delta]", "^", "2"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Delta]", "^", "2"}]}], ")"}], " "}], 
            RowBox[{"2", "\[Delta]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", "\[Delta]", " "}], 
             RowBox[{"1", "-", "\[Delta]"}]], "]"}]}]}], ")"}], 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", " "}], "\[Epsilon]"], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]", "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "EulerGamma"}], "]"}]}], ")"}], "\[Epsilon]"], 
        "DeltaF"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FSDr", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["gs", "2"], "  ", "SUNN"}], 
       RowBox[{"16", 
        RowBox[{"\[Pi]", "^", "2"}]}]], 
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}]}]], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EE", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"m", "^", "2"}], 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", "T"}]}], ")"}]}]}], ")"}], " "}], "9"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", "\[Pi]", "*", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", "EulerGamma"}], "]"}]}], 
           RowBox[{"4", 
            RowBox[{"EE", "^", "2"}]}]], ")"}], "\[Epsilon]"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"m", "^", "2"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", "T"}], "-", "8"}], ")"}]}], "-", 
             RowBox[{"EE", "^", "2", " "}]}], 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EE", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"m", "^", "2"}], 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", "T"}]}], ")"}]}]}], ")"}]}]], "\[Epsilon]"}]}],
          ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1", " "}], 
             RowBox[{"2", "\[Epsilon]"}]]}], "DeltaF"}], " ", "+", " ", 
          RowBox[{"z", "/", " ", "PlusF"}], " ", "-", 
          RowBox[{"2", " ", "\[Epsilon]", " ", "z", " ", "PlusLog"}]}], 
         ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FDD", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["gs", "2"], "  ", "SUNN"}], 
       RowBox[{"16", 
        RowBox[{"\[Pi]", "^", "2"}]}]], 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]], 
      FractionBox[
       RowBox[{"4", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"EE", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"m", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", "T"}]}], ")"}]}]}], ")"}], "^", "2", " "}]}], 
       "27"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "\[Pi]", "*", 
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "EulerGamma"}], "]"}]}], 
         RowBox[{"4", 
          RowBox[{"EE", "^", "2"}]}]], ")"}], "\[Epsilon]"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"m", "^", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"189", " ", 
               RowBox[{"T", "^", "2"}]}], "-", 
              RowBox[{"204", " ", "T"}], "+", "52"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"m", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"87", " ", "T"}], "-", "50"}], ")"}], " ", 
            RowBox[{"EE", "^", "2"}]}], "+", 
           RowBox[{"37", " ", 
            RowBox[{"EE", "^", "4", " "}]}]}], 
          RowBox[{"12", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EE", "^", "2"}], "+", 
              RowBox[{
               RowBox[{"m", "^", "2"}], 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", "T"}]}], ")"}]}]}], ")"}], "^", "2"}]}]], 
         "\[Epsilon]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", " "}], 
           RowBox[{"2", "\[Epsilon]"}]]}], "DeltaF"}], " ", "+", " ", 
        RowBox[{"z", "/", " ", "PlusF"}], " ", "-", 
        RowBox[{"2", " ", "\[Epsilon]", " ", "z", " ", "PlusLog"}]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8240832543125567`*^9, 3.8240832582710643`*^9}, {
  3.824083309702732*^9, 3.8240833431762023`*^9}, {3.8240835073528657`*^9, 
  3.8240835902094507`*^9}},ExpressionUUID->"d14677fd-71ca-423e-a37f-\
a0a02a328bfc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The short distance hard parts", "Subsection",
 CellChangeTimes->{{3.82408402891159*^9, 3.8240840597282047`*^9}, 
   3.824088873045456*^9},ExpressionUUID->"57822e72-0163-477c-a2c9-\
b94121f14381"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"The", " ", "function", " ", "arguments", " ", "is", " ", "z"}], 
   ",", " ", "E", ",", " ", 
   SubscriptBox["m", "Q"], ",", " ", 
   RowBox[{
    SubscriptBox["x", "min"], "=", "0"}], ",", " ", 
   RowBox[{"\[Mu]", "=", 
    SubscriptBox["\[Mu]", "f"]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8240844818033338`*^9, 3.824084483414136*^9}, {
   3.824084515644313*^9, 3.8240845287536783`*^9}, {3.8240847774451776`*^9, 
   3.82408478349004*^9}, {3.8240848561042957`*^9, 3.8240849500860834`*^9}, 
   3.8240852547904797`*^9, {3.8240876027843533`*^9, 3.8240876056910286`*^9}, {
   3.824088782757016*^9, 
   3.824088807716677*^9}},ExpressionUUID->"5597c895-5204-4924-b5f9-\
a941226603d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", "3.22", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["DSS", "LO"], "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox["gs", "2"], 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SUNN", "^", "2"}], "-", "1"}], ")"}], 
        SuperscriptBox["EE", "3"]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"EE", 
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}]}], "+", "m"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], "EE"}]], ")"}], "2"], "\[Delta]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["DSDT", "LO"], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}]}], "2"], "]"}]}], 
      FractionBox[
       RowBox[{"1", " "}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"EE", "+", "m"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EE", 
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}]}], "+", "m"}], ")"}]}]], " ", 
      SuperscriptBox["DSS", "LO"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["DDDT", "LO"], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}]}], 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}], "^", "2", " "}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"EE", "+", "m"}], ")"}], "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EE", 
            RowBox[{"(", 
             RowBox[{"d", "-", "2"}], ")"}]}], "+", "m"}], ")"}], "^", 
         "2"}]}]], " ", 
      SuperscriptBox["DSS", "LO"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["DDDL", "LO"], "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "NLO", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["DSS", "NLO"], "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox["gs", "4"], 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SUNN", "^", "2"}], "-", "1"}], ")"}], 
        SuperscriptBox["EE", "3"]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "EE"}], "+", "m"}], 
         RowBox[{"3", "EE"}]], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HardPart1", "*", "\[Delta]", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}], "+", "HardPart2"}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8240844087712665`*^9, 3.8240844654856057`*^9}, {
   3.824084978216872*^9, 3.824085043370675*^9}, {3.824085079075749*^9, 
   3.8240852449876685`*^9}, {3.8240872956089354`*^9, 
   3.8240873610619974`*^9}, {3.8240876106464577`*^9, 3.824087639940431*^9}, {
   3.824087872991738*^9, 3.8240879254615726`*^9}, 3.8254915453713284`*^9, 
   3.825491653593837*^9},ExpressionUUID->"18fbd864-3a89-4857-839d-\
28bd34a42994"]
}, Open  ]]
},
WindowSize->{1500, 917},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (2018\:5e743\:670828\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 178, 3, 45, "Input",ExpressionUUID->"8d850c58-0afd-4d6f-b84f-62da05653cad"],
Cell[739, 25, 340, 9, 45, "Input",ExpressionUUID->"a11dd525-e2ce-4126-b4e6-a3015820cbd9"],
Cell[1082, 36, 4052, 110, 86, "Input",ExpressionUUID->"f6e4cadd-b1e1-46e0-ae52-ca4cf782a2cf"],
Cell[5137, 148, 570, 12, 45, "Input",ExpressionUUID->"eb798c94-30d6-459f-8933-0c9f8f70ab88"],
Cell[CellGroupData[{
Cell[5732, 164, 210, 4, 53, "Subsection",ExpressionUUID->"baf83e89-8178-4c75-8476-20558a16c690"],
Cell[5945, 170, 15460, 418, 879, "Input",ExpressionUUID->"6d25cc88-67f6-4725-a997-fd13aecc5532"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21442, 593, 205, 4, 53, "Subsection",ExpressionUUID->"c5a5d5ed-50ac-44f4-a38d-e1c0cb3007ff"],
Cell[21650, 599, 10367, 311, 398, "Input",ExpressionUUID->"d14677fd-71ca-423e-a37f-a0a02a328bfc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32054, 915, 201, 3, 53, "Subsection",ExpressionUUID->"57822e72-0163-477c-a2c9-b94121f14381"],
Cell[32258, 920, 739, 16, 31, "Input",ExpressionUUID->"5597c895-5204-4924-b5f9-a941226603d1"],
Cell[33000, 938, 3688, 116, 288, "Input",ExpressionUUID->"18fbd864-3a89-4857-839d-28bd34a42994"]
}, Open  ]]
}
]
*)



==> ancillary_file/Functions.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-16*ArcTanh[\[Delta]]*(81*(1 + Sqrt[1 - \[Delta]^2])*Log[2] + 
     \[Delta]^6*(-10 - Sqrt[1 - \[Delta]^2] + 9*Log[2] + 
       Sqrt[1 - \[Delta]^2]*Log[2]) + \[Delta]^2*
      (-108*(1 + Sqrt[1 - \[Delta]^2]) + 7*Log[2] + 47*Sqrt[1 - \[Delta]^2]*
        Log[2]) + \[Delta]^4*(94 + 41*Sqrt[1 - \[Delta]^2] - 
       (65 + 33*Sqrt[1 - \[Delta]^2])*Log[2])) + 
   (1 + \[Delta]^2)*(81*(1 + Sqrt[1 - \[Delta]^2]) + 
     \[Delta]^4*(9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
      (37 + 17*Sqrt[1 - \[Delta]^2]))*(4*Pi^2 + 4*ArcTanh[\[Delta]]*
      Log[4*(1 - \[Delta]^2)] + 8*(PolyLog[2, -\[Delta]] - 
       PolyLog[2, \[Delta]]) - 4*(PolyLog[2, 1/2 - \[Delta]/2] - 
       PolyLog[2, (1 + \[Delta])/2])))/(4*\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*
   (2 + Sqrt[1 - \[Delta]^2])^4), 
 (8*\[Delta]*(\[Delta]^4 + 36*(1 + Sqrt[1 - \[Delta]^2]) + 
     (13 + 14*Sqrt[1 - \[Delta]^2])*Log[2] - 
     \[Delta]^2*(25 + 8*Sqrt[1 - \[Delta]^2] + Log[512])) + 
   8*\[Delta]^3*Sqrt[1 - \[Delta]^2]*Log[(1 - \[Delta]^2)/4] + 
   4*\[Delta]*(-13 + 9*\[Delta]^2 - 14*Sqrt[1 - \[Delta]^2])*
    Log[1 - \[Delta]^2] + (-1 + \[Delta]^2)*(5 - \[Delta]^2 + 
     4*Sqrt[1 - \[Delta]^2])*(-(Log[(1 + \[Delta])/(1 - \[Delta])]*
       Log[-4/(-1 + \[Delta]^2)]) + 2*(PolyLog[2, 1/2 - \[Delta]/2] - 
       PolyLog[2, (1 + \[Delta])/2])))/(2*\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*
   (2 + Sqrt[1 - \[Delta]^2])^3), 
 (2*\[Delta]^3*(133 - 8*\[Delta]^2 + 50*Sqrt[1 - \[Delta]^2]) - 
   6*\[Delta]*(59 + 58*Sqrt[1 - \[Delta]^2]) + 12*(29 - 9*\[Delta]^2)*
    Sqrt[1 - \[Delta]^2]*ArcTanh[\[Delta]] - 
   3*(59 - 46*\[Delta]^2 + 3*\[Delta]^4)*Log[-1 + 2/(1 + \[Delta])])/
  (6*\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^3), 
 (\[Delta]*(33*Pi^2*(81*(1 + Sqrt[1 - \[Delta]^2]) + 
       \[Delta]^4*(9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
        (37 + 17*Sqrt[1 - \[Delta]^2])) - 
     8*(2358 + 2340*Sqrt[1 - \[Delta]^2] + \[Delta]^4*
        (369 + 47*Sqrt[1 - \[Delta]^2]) - \[Delta]^2*
        (2371 + 1211*Sqrt[1 - \[Delta]^2]))) - 18*ArcTanh[\[Delta]]*
    (-4*(86 + 85*Sqrt[1 - \[Delta]^2] + \[Delta]^4*
        (22 + 3*Sqrt[1 - \[Delta]^2]) - 4*\[Delta]^2*
        (27 + 16*Sqrt[1 - \[Delta]^2])) + 
     8*\[Delta]*(81*(1 + Sqrt[1 - \[Delta]^2]) + 
       \[Delta]^4*(9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
        (37 + 17*Sqrt[1 - \[Delta]^2]))*ArcTanh[\[Delta]] - 
     (433 + 431*Sqrt[1 - \[Delta]^2] + 5*\[Delta]^4*
        (9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
        (191 + 86*Sqrt[1 - \[Delta]^2]))*Log[-4/(-1 + \[Delta]^2)]) - 
   36*(176 + 175*Sqrt[1 - \[Delta]^2] + 3*\[Delta]^4*
      (8 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
      (84 + 41*Sqrt[1 - \[Delta]^2]))*(PolyLog[2, -\[Delta]] - 
     PolyLog[2, \[Delta]]) + 18*(109 + 107*Sqrt[1 - \[Delta]^2] + 
     \[Delta]^4*(9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
      (43 + 18*Sqrt[1 - \[Delta]^2]))*(PolyLog[2, 1/2 - \[Delta]/2] - 
     PolyLog[2, (1 + \[Delta])/2]))/(36*\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*
   (2 + Sqrt[1 - \[Delta]^2])^4), -DeltaF/2, 
 (DeltaF*(13*EE^4 + 39*EE^3*m + 40*EE^2*m^2 + 3*EE*m^3*(8 - 3*T) + 
     m^4*(1 + 9*T - 9*T^2)))/(6*(EE + m)^2*(2*EE + m)^2) + 
  (1 - z + z^2)^2/(PlusF*z), 
 -(DeltaF*(EE^5*(30 + 8*Pi^2) + EE^4*m*(15 + 28*Pi^2) + 
      EE^2*m^3*(96 + 25*Pi^2 - 114*T) + 2*EE^3*m^2*(66 + 19*Pi^2 - 90*T) + 
      2*EE*m^4*(60 + 4*Pi^2 - 138*T + 87*T^2) + 
      m^5*(Pi^2 + 3*(4 - 8*T + 5*T^2))))/(24*(EE + m)^2*(2*EE + m)^3) - 
  (2*PlusLog*(1 - z + z^2)^2)/z + (EE^4*(24 - 141*z + 117*z^2 - 52*z^3) + 
    m^4*(-12 + 3*(19 - 54*T + 36*T^2)*z - 9*(11 - 24*T + 12*T^2)*z^2 + 
      (50 - 90*T + 36*T^2)*z^3) + 6*EE*m^3*(-12 + 3*z - 27*z^2 + 20*z^3 + 
      9*T^2*z*(3 - 4*z + z^2) + T*(6 - 42*z + 81*z^2 - 39*z^3)) - 
    6*EE^3*m*(6 + 48*z - 45*z^2 + 17*z^3 + 3*T*(-4 + 4*z - 3*z^2 + 3*z^3)) + 
    EE^2*m^2*(-120 - 159*z + 63*z^2 + 56*z^3 + 27*T^2*z*(3 - 5*z + 2*z^2) - 
      54*T*(-2 + 4*z - 7*z^2 + 5*z^3)) - 54*m*(EE + m)*(-1 + T)*(-1 + z)*
     (EE^2 + m^2*(-1 - T*(-2 + z) + z) + EE*m*(1 + T + z - T*z))*Log[1 - z])/
   (12*(EE + m)^2*(2*EE + m)^2*PlusF), 
 (9*DeltaF*PlusF*z*(-2*\[Delta] + (1 + \[Delta]^2)*
      Log[(1 + \[Delta])/(1 - \[Delta])])*Log[1 - \[Delta]^2] + 
   6*PlusF*z*Log[EE]*(3*DeltaF*(1 + \[Delta]^2)*
      Log[(1 + \[Delta])/(1 - \[Delta])] + 
     2*\[Delta]*(-6*SUNN^2*((1 - z + z^2)^2/(PlusF*z) + (DeltaF*Log[4])/2 + 
         (DeltaF*(13*EE^4 + 39*EE^4*Sqrt[1 - \[Delta]^2] + 
            40*EE^4*(1 - \[Delta]^2) + 3*EE^4*(1 - \[Delta]^2)^(3/2)*
             (8 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])) + 
            EE^4*(1 - \[Delta]^2)^2*(1 + (9*Log[(1 + \[Delta])/
                  (1 - \[Delta])])/(2*\[Delta]) - (9*Log[(1 + \[Delta])/
                   (1 - \[Delta])]^2)/(4*\[Delta]^2))))/
          (6*(EE + EE*Sqrt[1 - \[Delta]^2])^2*
           (2*EE + EE*Sqrt[1 - \[Delta]^2])^2)) + 
       DeltaF*(-3 + 2*nf*SUNN + SUNN^2*(-8 + Log[64] - 
           (2*\[Delta]^3*(133 - 8*\[Delta]^2 + 50*Sqrt[1 - \[Delta]^2]) - 
             6*\[Delta]*(59 + 58*Sqrt[1 - \[Delta]^2]) + 
             12*(29 - 9*\[Delta]^2)*Sqrt[1 - \[Delta]^2]*ArcTanh[\[Delta]] - 
             3*(59 - 46*\[Delta]^2 + 3*\[Delta]^4)*Log[-1 + 
                2/(1 + \[Delta])])/(2*\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*
             (2 + Sqrt[1 - \[Delta]^2])^3))))) + 
   \[Delta]*(6*SUNN*(-2*DeltaF*nf*PlusF*z + 
       SUNN*(6 + (-12 + 11*DeltaF*PlusF)*z + 18*z^2 - 12*z^3 + 6*z^4))*
      Log[\[Mu]^2] + PlusF*z*
      (18*SUNN^2*(Log[4]*(-(DeltaF*Log[4])/2 - 2*((1 - z + z^2)^2/(PlusF*z) + 
             (DeltaF*(13*EE^4 + 39*EE^4*Sqrt[1 - \[Delta]^2] + 40*EE^4*
                 (1 - \[Delta]^2) + 3*EE^4*(1 - \[Delta]^2)^(3/2)*
                 (8 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])) + 
                EE^4*(1 - \[Delta]^2)^2*(1 + (9*Log[(1 + \[Delta])/
                      (1 - \[Delta])])/(2*\[Delta]) - (9*Log[(1 + \[Delta])/
                       (1 - \[Delta])]^2)/(4*\[Delta]^2))))/
              (6*(EE + EE*Sqrt[1 - \[Delta]^2])^2*(2*EE + 
                 EE*Sqrt[1 - \[Delta]^2])^2))) + 
         2*((-2*PlusLog*(1 - z + z^2)^2)/z - (DeltaF*(EE^5*(30 + 8*Pi^2) + 
              EE^5*(15 + 28*Pi^2)*Sqrt[1 - \[Delta]^2] + 
              EE^5*(1 - \[Delta]^2)^(3/2)*(96 + 25*Pi^2 - 
                (57*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta]) + 
              2*EE^5*(1 - \[Delta]^2)*(66 + 19*Pi^2 - 
                (45*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta]) + 
              2*EE^5*(1 - \[Delta]^2)^2*(60 + 4*Pi^2 - 
                (69*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
                (87*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/(4*\[Delta]^2)) + 
              EE^5*(1 - \[Delta]^2)^(5/2)*(Pi^2 + 3*(4 - 
                  (4*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
                  (5*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/(4*\[Delta]^2)))))/
            (24*(EE + EE*Sqrt[1 - \[Delta]^2])^2*
             (2*EE + EE*Sqrt[1 - \[Delta]^2])^3) + 
           (EE^4*(24 - 141*z + 117*z^2 - 52*z^3) - 6*EE^4*Sqrt[1 - 
                \[Delta]^2]*(6 + 48*z - 45*z^2 + 17*z^3 + (3*(-4 + 4*z - 
                  3*z^2 + 3*z^3)*Log[(1 + \[Delta])/(1 - \[Delta])])/
                (2*\[Delta])) + 6*EE^4*(1 - \[Delta]^2)^(3/2)*
              (-12 + 3*z - 27*z^2 + 20*z^3 + ((6 - 42*z + 81*z^2 - 39*z^3)*
                 Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta]) + 
               (9*z*(3 - 4*z + z^2)*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/
                (4*\[Delta]^2)) + EE^4*(1 - \[Delta]^2)*(-120 - 159*z + 63*
                z^2 + 56*z^3 - (27*(-2 + 4*z - 7*z^2 + 5*z^3)*
                 Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
               (27*z*(3 - 5*z + 2*z^2)*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/
                (4*\[Delta]^2)) - 54*EE*(-1 + z)*Sqrt[1 - \[Delta]^2]*
              (EE + EE*Sqrt[1 - \[Delta]^2])*Log[1 - z]*
              (-1 + Log[(1 + \[Delta])/(1 - \[Delta])]/(2*\[Delta]))*
              (EE^2 + EE^2*(1 - \[Delta]^2)*(-1 + z - ((-2 + z)*
                   Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])) + EE^2*
                Sqrt[1 - \[Delta]^2]*(1 + z + Log[(1 + \[Delta])/
                    (1 - \[Delta])]/(2*\[Delta]) - (z*Log[(1 + \[Delta])/
                     (1 - \[Delta])])/(2*\[Delta]))) + 
             EE^4*(1 - \[Delta]^2)^2*(-12 - 9*z^2*(11 - 
                 (12*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
                 (3*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/\[Delta]^2) + z^3*
                (50 - (45*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
                 (9*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/\[Delta]^2) + 3*z*
                (19 - (27*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
                 (9*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/\[Delta]^2)))/
            (12*PlusF*(EE + EE*Sqrt[1 - \[Delta]^2])^2*
             (2*EE + EE*Sqrt[1 - \[Delta]^2])^2))) + 
       DeltaF*(36 + 62*SUNN^2 - 21*Pi^2*SUNN^2 - 96*SUNN^2*Log[2] + 
         36*SUNN^2*Log[2]^2 + 4*nf*SUNN*(-5 + Log[64]) - 
         (6*SUNN^2*Log[2]*(2*\[Delta]^3*(133 - 8*\[Delta]^2 + 
              50*Sqrt[1 - \[Delta]^2]) - 6*\[Delta]*
             (59 + 58*Sqrt[1 - \[Delta]^2]) + 12*(29 - 9*\[Delta]^2)*
             Sqrt[1 - \[Delta]^2]*ArcTanh[\[Delta]] - 
            3*(59 - 46*\[Delta]^2 + 3*\[Delta]^4)*
             Log[-1 + 2/(1 + \[Delta])]))/(\[Delta]*
           (1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^3) - 
         (9*(-16*ArcTanh[\[Delta]]*(81*(1 + Sqrt[1 - \[Delta]^2])*Log[2] + 
              \[Delta]^6*(-10 - Sqrt[1 - \[Delta]^2] + 9*Log[2] + 
                Sqrt[1 - \[Delta]^2]*Log[2]) + \[Delta]^2*(
                -108*(1 + Sqrt[1 - \[Delta]^2]) + 7*Log[2] + 
                47*Sqrt[1 - \[Delta]^2]*Log[2]) + \[Delta]^4*(94 + 
                41*Sqrt[1 - \[Delta]^2] - (65 + 33*Sqrt[1 - \[Delta]^2])*
                 Log[2])) + (1 + \[Delta]^2)*(81*(1 + Sqrt[1 - \[Delta]^2]) + 
              \[Delta]^4*(9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*(37 + 
                17*Sqrt[1 - \[Delta]^2]))*(4*Pi^2 + 4*ArcTanh[\[Delta]]*Log[
                4*(1 - \[Delta]^2)] + 8*(PolyLog[2, -\[Delta]] - 
                PolyLog[2, \[Delta]]) - 4*(PolyLog[2, 1/2 - \[Delta]/2] - 
                PolyLog[2, (1 + \[Delta])/2]))))/(4*\[Delta]*
           (1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^4) + 
         (9*SUNN^2*(8*\[Delta]*(\[Delta]^4 + 36*(1 + Sqrt[1 - \[Delta]^2]) + 
              (13 + 14*Sqrt[1 - \[Delta]^2])*Log[2] - \[Delta]^2*(25 + 
                8*Sqrt[1 - \[Delta]^2] + Log[512])) + 8*\[Delta]^3*
             Sqrt[1 - \[Delta]^2]*Log[(1 - \[Delta]^2)/4] + 
            4*\[Delta]*(-13 + 9*\[Delta]^2 - 14*Sqrt[1 - \[Delta]^2])*
             Log[1 - \[Delta]^2] + (-1 + \[Delta]^2)*(5 - \[Delta]^2 + 
              4*Sqrt[1 - \[Delta]^2])*(-(Log[(1 + \[Delta])/(1 - \[Delta])]*
                Log[-4/(-1 + \[Delta]^2)]) + 2*(PolyLog[2, 1/2 - \[Delta]/
                   2] - PolyLog[2, (1 + \[Delta])/2]))))/
          (2*\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^
            3) + (SUNN^2*(\[Delta]*(33*Pi^2*(81*(1 + Sqrt[1 - \[Delta]^2]) + 
                \[Delta]^4*(9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
                 (37 + 17*Sqrt[1 - \[Delta]^2])) - 8*(2358 + 
                2340*Sqrt[1 - \[Delta]^2] + \[Delta]^4*(369 + 
                  47*Sqrt[1 - \[Delta]^2]) - \[Delta]^2*(2371 + 
                  1211*Sqrt[1 - \[Delta]^2]))) - 18*ArcTanh[\[Delta]]*
             (-4*(86 + 85*Sqrt[1 - \[Delta]^2] + \[Delta]^4*(22 + 
                  3*Sqrt[1 - \[Delta]^2]) - 4*\[Delta]^2*(27 + 
                  16*Sqrt[1 - \[Delta]^2])) + 8*\[Delta]*(
                81*(1 + Sqrt[1 - \[Delta]^2]) + \[Delta]^4*(9 + 
                  Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*(37 + 
                  17*Sqrt[1 - \[Delta]^2]))*ArcTanh[\[Delta]] - 
              (433 + 431*Sqrt[1 - \[Delta]^2] + 5*\[Delta]^4*
                 (9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*(191 + 
                  86*Sqrt[1 - \[Delta]^2]))*Log[-4/(-1 + \[Delta]^2)]) - 
            36*(176 + 175*Sqrt[1 - \[Delta]^2] + 3*\[Delta]^4*(8 + 
                Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*(84 + 
                41*Sqrt[1 - \[Delta]^2]))*(PolyLog[2, -\[Delta]] - 
              PolyLog[2, \[Delta]]) + 18*(109 + 107*Sqrt[1 - \[Delta]^2] + 
              \[Delta]^4*(9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*(43 + 
                18*Sqrt[1 - \[Delta]^2]))*(PolyLog[2, 1/2 - \[Delta]/2] - 
              PolyLog[2, (1 + \[Delta])/2])))/(2*\[Delta]*
           (1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^4)))))/
  (36*PlusF*SUNN*z*\[Delta]), (6 + SUNN^2*\[Delta] + 6*\[Delta]^2)/
   (96*SUNN*\[Delta]) - (SUNN*Log[4]^2)/(16*Pi^2) - 
  (SUNN*Log[4]*Log[EE])/(4*Pi^2) - (SUNN*(EulerGamma + Log[1/(4*Pi)])*
    (2*\[Delta] - Log[(1 + \[Delta])/(1 - \[Delta])]))/(8*Pi^2*\[Delta]) + 
  ((1 + \[Delta]^2)*Log[EE]*Log[(1 + \[Delta])/(1 - \[Delta])])/
   (8*Pi^2*SUNN*\[Delta]) + 
  (EE^2*SUNN*(2*EE*(-1 + 3*EulerGamma - 6*Log[2] - 3*Log[Pi]) + 
     EE*Sqrt[1 - \[Delta]^2]*(2 + 3*EulerGamma - 6*Log[2] - 3*Log[Pi]))*
    (-6*\[Delta] + 4*\[Delta]^3 - 3*(-1 + \[Delta]^2)*
      Log[(1 + \[Delta])/(1 - \[Delta])]))/(144*Pi^2*\[Delta]*
    (EE + EE*Sqrt[1 - \[Delta]^2])*(2*EE + EE*Sqrt[1 - \[Delta]^2])^2) - 
  ((EulerGamma + Log[1/(4*Pi)])*(-2*\[Delta] + (1 + \[Delta]^2)*
      Log[(1 + \[Delta])/(1 - \[Delta])]))/(16*Pi^2*SUNN*\[Delta]) + 
  (SUNN*(37*EE^2 + EE^2*(1 - \[Delta]^2)*
      (26 - (63*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])))*
    (EE^2 + EE^2*(1 - \[Delta]^2)*(2 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/
        (2*\[Delta]))))/(288*Pi^2*(EE + EE*Sqrt[1 - \[Delta]^2])^2*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])^2) - 
  (SUNN*(EE^2 + EE^2*(1 - \[Delta]^2)*
       (2 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])))^2)/
   (18*Pi^2*(EE + EE*Sqrt[1 - \[Delta]^2])^2*(2*EE + EE*Sqrt[1 - \[Delta]^2])^
     2) - (SUNN*(2*EE*(-2 + EulerGamma - Log[Pi]) + 
     EE*Sqrt[1 - \[Delta]^2]*(EulerGamma - Log[Pi]))*
    (EE^2 + EE^2*(1 - \[Delta]^2)*(2 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/
         (2*\[Delta])))^2)/(24*Pi^2*(EE + EE*Sqrt[1 - \[Delta]^2])^2*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])^3) - 
  (SUNN*Log[4]*(13*EE^4 + 39*EE^4*Sqrt[1 - \[Delta]^2] + 
     40*EE^4*(1 - \[Delta]^2) + 3*EE^4*(1 - \[Delta]^2)^(3/2)*
      (8 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])) + 
     EE^4*(1 - \[Delta]^2)^2*(1 + (9*Log[(1 + \[Delta])/(1 - \[Delta])])/
        (2*\[Delta]) - (9*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/
        (4*\[Delta]^2))))/(24*Pi^2*(EE + EE*Sqrt[1 - \[Delta]^2])^2*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])^2) - 
  (SUNN*Log[EE]*(13*EE^4 + 39*EE^4*Sqrt[1 - \[Delta]^2] + 
     40*EE^4*(1 - \[Delta]^2) + 3*EE^4*(1 - \[Delta]^2)^(3/2)*
      (8 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])) + 
     EE^4*(1 - \[Delta]^2)^2*(1 + (9*Log[(1 + \[Delta])/(1 - \[Delta])])/
        (2*\[Delta]) - (9*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/
        (4*\[Delta]^2))))/(12*Pi^2*(EE + EE*Sqrt[1 - \[Delta]^2])^2*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])^2) + 
  (SUNN*(2*EE^3*(EulerGamma - Log[Pi]) + EE^3*Sqrt[1 - \[Delta]^2]*
      (1 + EulerGamma - Log[Pi]) + EE^3*(1 - \[Delta]^2)^(3/2)*
      (4 - 2*Log[Pi] - (5*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta]) + 
       (3*Log[Pi]*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta]) + 
       EulerGamma*(2 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/
          (2*\[Delta]))) + 2*EE^3*(1 - \[Delta]^2)*(2 - 2*Log[Pi] - 
       Log[(1 + \[Delta])/(1 - \[Delta])]/\[Delta] + 
       (3*Log[Pi]*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta]) + 
       EulerGamma*(2 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/
          (2*\[Delta])))))/(24*Pi^2*(EE + EE*Sqrt[1 - \[Delta]^2])*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])^2) - 
  (SUNN*(EE^5*(30 + 8*Pi^2) + EE^5*(15 + 28*Pi^2)*Sqrt[1 - \[Delta]^2] + 
     EE^5*(1 - \[Delta]^2)^(3/2)*(96 + 25*Pi^2 - 
       (57*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta]) + 
     2*EE^5*(1 - \[Delta]^2)*(66 + 19*Pi^2 - 
       (45*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta]) + 
     2*EE^5*(1 - \[Delta]^2)^2*(60 + 4*Pi^2 - 
       (69*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
       (87*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/(4*\[Delta]^2)) + 
     EE^5*(1 - \[Delta]^2)^(5/2)*(Pi^2 + 
       3*(4 - (4*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
         (5*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/(4*\[Delta]^2)))))/
   (96*Pi^2*(EE + EE*Sqrt[1 - \[Delta]^2])^2*(2*EE + EE*Sqrt[1 - \[Delta]^2])^
     3) + ((-2*\[Delta] + (1 + \[Delta]^2)*
      Log[(1 + \[Delta])/(1 - \[Delta])])*Log[1 - \[Delta]^2])/
   (16*Pi^2*SUNN*\[Delta]) + 
  (Log[EE]*(-3 + SUNN*(-6*b + 11*SUNN) + 
     SUNN^2*(-8 + Log[64] - (2*\[Delta]^3*(133 - 8*\[Delta]^2 + 
           50*Sqrt[1 - \[Delta]^2]) - 6*\[Delta]*
          (59 + 58*Sqrt[1 - \[Delta]^2]) + 12*(29 - 9*\[Delta]^2)*
          Sqrt[1 - \[Delta]^2]*ArcTanh[\[Delta]] - 
         3*(59 - 46*\[Delta]^2 + 3*\[Delta]^4)*Log[-1 + 2/(1 + \[Delta])])/
        (2*\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^
          3))))/(12*Pi^2*SUNN) + 
  (SUNN*(EE^2 + EE^2*(1 - \[Delta]^2)*
      (2 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])))*
    Log[EE/\[Mu]])/(12*Pi^2*(EE + EE*Sqrt[1 - \[Delta]^2])*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])) - 
  (SUNN*(EE^2 + EE^2*(1 - \[Delta]^2)*
       (2 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])))^2*
    Log[EE/\[Mu]])/(12*Pi^2*(EE + EE*Sqrt[1 - \[Delta]^2])^2*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])^2) + (11*SUNN*Log[\[Mu]])/(12*Pi^2) - 
  ((-6*b + 11*SUNN)*Log[\[Mu]])/(12*Pi^2) + 
  (-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]])/(8*Pi^2*SUNN) + 
  (SUNN*Log[16]*(-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]]))/(16*Pi^2) - 
  ((1 + \[Delta]^2)*Log[(1 + \[Delta])/(1 - \[Delta])]*
    (-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]]))/(16*Pi^2*SUNN*\[Delta]) + 
  (SUNN*(13*EE^4 + 39*EE^4*Sqrt[1 - \[Delta]^2] + 40*EE^4*(1 - \[Delta]^2) + 
     3*EE^4*(1 - \[Delta]^2)^(3/2)*
      (8 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])) + 
     EE^4*(1 - \[Delta]^2)^2*(1 + (9*Log[(1 + \[Delta])/(1 - \[Delta])])/
        (2*\[Delta]) - (9*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/
        (4*\[Delta]^2)))*(-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]]))/
   (24*Pi^2*(EE + EE*Sqrt[1 - \[Delta]^2])^2*(2*EE + EE*Sqrt[1 - \[Delta]^2])^
     2) - 
  (SUNN*(1 + Log[4] - (2*\[Delta]^3*(133 - 8*\[Delta]^2 + 
         50*Sqrt[1 - \[Delta]^2]) - 6*\[Delta]*
        (59 + 58*Sqrt[1 - \[Delta]^2]) + 12*(29 - 9*\[Delta]^2)*
        Sqrt[1 - \[Delta]^2]*ArcTanh[\[Delta]] - 
       3*(59 - 46*\[Delta]^2 + 3*\[Delta]^4)*Log[-1 + 2/(1 + \[Delta])])/
      (6*\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^3))*
    (-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]]))/(8*Pi^2) - 
  (SUNN*Log[\[Mu]^2/(4*EE^2)])/(8*Pi^2) + (SUNN*Log[\[Mu]^2/(4*EE^2)]^2)/
   (16*Pi^2) + (36 + 62*SUNN^2 - 21*Pi^2*SUNN^2 - 96*SUNN^2*Log[2] + 
    36*SUNN^2*Log[2]^2 + 2*SUNN*(-6*b + 11*SUNN)*(-5 + Log[64]) - 
    (6*SUNN^2*Log[2]*(2*\[Delta]^3*(133 - 8*\[Delta]^2 + 
         50*Sqrt[1 - \[Delta]^2]) - 6*\[Delta]*
        (59 + 58*Sqrt[1 - \[Delta]^2]) + 12*(29 - 9*\[Delta]^2)*
        Sqrt[1 - \[Delta]^2]*ArcTanh[\[Delta]] - 
       3*(59 - 46*\[Delta]^2 + 3*\[Delta]^4)*Log[-1 + 2/(1 + \[Delta])]))/
     (\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^3) - 
    (9*(-16*ArcTanh[\[Delta]]*(81*(1 + Sqrt[1 - \[Delta]^2])*Log[2] + 
         \[Delta]^6*(-10 - Sqrt[1 - \[Delta]^2] + 9*Log[2] + 
           Sqrt[1 - \[Delta]^2]*Log[2]) + \[Delta]^2*
          (-108*(1 + Sqrt[1 - \[Delta]^2]) + 7*Log[2] + 
           47*Sqrt[1 - \[Delta]^2]*Log[2]) + \[Delta]^4*
          (94 + 41*Sqrt[1 - \[Delta]^2] - (65 + 33*Sqrt[1 - \[Delta]^2])*
            Log[2])) + (1 + \[Delta]^2)*(81*(1 + Sqrt[1 - \[Delta]^2]) + 
         \[Delta]^4*(9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
          (37 + 17*Sqrt[1 - \[Delta]^2]))*(4*Pi^2 + 4*ArcTanh[\[Delta]]*
          Log[4*(1 - \[Delta]^2)] + 8*(PolyLog[2, -\[Delta]] - 
           PolyLog[2, \[Delta]]) - 4*(PolyLog[2, 1/2 - \[Delta]/2] - 
           PolyLog[2, (1 + \[Delta])/2]))))/
     (4*\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^4) + 
    (9*SUNN^2*(8*\[Delta]*(\[Delta]^4 + 36*(1 + Sqrt[1 - \[Delta]^2]) + 
         (13 + 14*Sqrt[1 - \[Delta]^2])*Log[2] - \[Delta]^2*
          (25 + 8*Sqrt[1 - \[Delta]^2] + Log[512])) + 
       8*\[Delta]^3*Sqrt[1 - \[Delta]^2]*Log[(1 - \[Delta]^2)/4] + 
       4*\[Delta]*(-13 + 9*\[Delta]^2 - 14*Sqrt[1 - \[Delta]^2])*
        Log[1 - \[Delta]^2] + (-1 + \[Delta]^2)*(5 - \[Delta]^2 + 
         4*Sqrt[1 - \[Delta]^2])*(-(Log[(1 + \[Delta])/(1 - \[Delta])]*
           Log[-4/(-1 + \[Delta]^2)]) + 2*(PolyLog[2, 1/2 - \[Delta]/2] - 
           PolyLog[2, (1 + \[Delta])/2]))))/
     (2*\[Delta]*(1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^3) + 
    (SUNN^2*(\[Delta]*(33*Pi^2*(81*(1 + Sqrt[1 - \[Delta]^2]) + 
           \[Delta]^4*(9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
            (37 + 17*Sqrt[1 - \[Delta]^2])) - 
         8*(2358 + 2340*Sqrt[1 - \[Delta]^2] + \[Delta]^4*
            (369 + 47*Sqrt[1 - \[Delta]^2]) - \[Delta]^2*
            (2371 + 1211*Sqrt[1 - \[Delta]^2]))) - 18*ArcTanh[\[Delta]]*
        (-4*(86 + 85*Sqrt[1 - \[Delta]^2] + \[Delta]^4*
            (22 + 3*Sqrt[1 - \[Delta]^2]) - 4*\[Delta]^2*
            (27 + 16*Sqrt[1 - \[Delta]^2])) + 8*\[Delta]*
          (81*(1 + Sqrt[1 - \[Delta]^2]) + \[Delta]^4*
            (9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
            (37 + 17*Sqrt[1 - \[Delta]^2]))*ArcTanh[\[Delta]] - 
         (433 + 431*Sqrt[1 - \[Delta]^2] + 5*\[Delta]^4*
            (9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
            (191 + 86*Sqrt[1 - \[Delta]^2]))*Log[-4/(-1 + \[Delta]^2)]) - 
       36*(176 + 175*Sqrt[1 - \[Delta]^2] + 3*\[Delta]^4*
          (8 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
          (84 + 41*Sqrt[1 - \[Delta]^2]))*(PolyLog[2, -\[Delta]] - 
         PolyLog[2, \[Delta]]) + 18*(109 + 107*Sqrt[1 - \[Delta]^2] + 
         \[Delta]^4*(9 + Sqrt[1 - \[Delta]^2]) - 2*\[Delta]^2*
          (43 + 18*Sqrt[1 - \[Delta]^2]))*(PolyLog[2, 1/2 - \[Delta]/2] - 
         PolyLog[2, (1 + \[Delta])/2])))/(2*\[Delta]*
      (1 + Sqrt[1 - \[Delta]^2])*(2 + Sqrt[1 - \[Delta]^2])^4))/
   (144*Pi^2*SUNN), (SUNN*z^4*(2*EE + EE*z*Sqrt[1 - \[Delta]^2])^2)/
   (4*Pi^2*(1 - z)*(2*EE + EE*Sqrt[1 - \[Delta]^2])^2) - 
  (SUNN*(1 - z + z^2)^2*Log[4])/(4*Pi^2*(1 - z)*z) - 
  (SUNN*(1 - z + z^2)^2*Log[EE])/(2*Pi^2*(1 - z)*z) - 
  (SUNN*(1 - z + z^2)^2*Log[1 - z])/(2*Pi^2*(1 - z)*z) + 
  (SUNN*z^4*(2*EE + EE*z*Sqrt[1 - \[Delta]^2])^2*Log[1 - z])/
   (2*Pi^2*(1 - z)*(2*EE + EE*Sqrt[1 - \[Delta]^2])^2) + 
  (SUNN*z^4*(2*EE + EE*z*Sqrt[1 - \[Delta]^2])^2*
    (EE^2 + EE^2*(1 - \[Delta]^2)*(2 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/
        (2*\[Delta]))))/(12*Pi^2*(1 - z)*(EE + EE*Sqrt[1 - \[Delta]^2])*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])^3) - 
  (SUNN*z^4*(2*EE + EE*z*Sqrt[1 - \[Delta]^2])^2*
    (EE^2 + EE^2*(1 - \[Delta]^2)*(2 - (3*Log[(1 + \[Delta])/(1 - \[Delta])])/
         (2*\[Delta])))^2)/(12*Pi^2*(1 - z)*(EE + EE*Sqrt[1 - \[Delta]^2])^2*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])^4) + 
  (SUNN*(EE^4*(24 - 141*z + 117*z^2 - 52*z^3) - 6*EE^4*Sqrt[1 - \[Delta]^2]*
      (6 + 48*z - 45*z^2 + 17*z^3 + (3*(-4 + 4*z - 3*z^2 + 3*z^3)*
         Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])) + 
     6*EE^4*(1 - \[Delta]^2)^(3/2)*(-12 + 3*z - 27*z^2 + 20*z^3 + 
       ((6 - 42*z + 81*z^2 - 39*z^3)*Log[(1 + \[Delta])/(1 - \[Delta])])/
        (2*\[Delta]) + (9*z*(3 - 4*z + z^2)*
         Log[(1 + \[Delta])/(1 - \[Delta])]^2)/(4*\[Delta]^2)) + 
     EE^4*(1 - \[Delta]^2)*(-120 - 159*z + 63*z^2 + 56*z^3 - 
       (27*(-2 + 4*z - 7*z^2 + 5*z^3)*Log[(1 + \[Delta])/(1 - \[Delta])])/
        \[Delta] + (27*z*(3 - 5*z + 2*z^2)*Log[(1 + \[Delta])/(1 - \[Delta])]^
          2)/(4*\[Delta]^2)) - 54*EE*(-1 + z)*Sqrt[1 - \[Delta]^2]*
      (EE + EE*Sqrt[1 - \[Delta]^2])*Log[1 - z]*
      (-1 + Log[(1 + \[Delta])/(1 - \[Delta])]/(2*\[Delta]))*
      (EE^2 + EE^2*(1 - \[Delta]^2)*(-1 + z - 
         ((-2 + z)*Log[(1 + \[Delta])/(1 - \[Delta])])/(2*\[Delta])) + 
       EE^2*Sqrt[1 - \[Delta]^2]*(1 + z + Log[(1 + \[Delta])/(1 - \[Delta])]/
          (2*\[Delta]) - (z*Log[(1 + \[Delta])/(1 - \[Delta])])/
          (2*\[Delta]))) + EE^4*(1 - \[Delta]^2)^2*
      (-12 - 9*z^2*(11 - (12*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
         (3*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/\[Delta]^2) + 
       z^3*(50 - (45*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
         (9*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/\[Delta]^2) + 
       3*z*(19 - (27*Log[(1 + \[Delta])/(1 - \[Delta])])/\[Delta] + 
         (9*Log[(1 + \[Delta])/(1 - \[Delta])]^2)/\[Delta]^2))))/
   (48*Pi^2*(1 - z)*(EE + EE*Sqrt[1 - \[Delta]^2])^2*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])^2) - (SUNN*Log[\[Mu]])/(Pi^2*(1 - z)) + 
  (SUNN*Log[\[Mu]])/(2*Pi^2*(1 - z)*z) + (3*SUNN*z*Log[\[Mu]])/
   (2*Pi^2*(1 - z)) - (SUNN*z^2*Log[\[Mu]])/(Pi^2*(1 - z)) + 
  (SUNN*z^3*Log[\[Mu]])/(2*Pi^2*(1 - z)) + 
  (SUNN*(-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]]))/(2*Pi^2*(1 - z)) - 
  (SUNN*(-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]]))/(4*Pi^2*(1 - z)*z) - 
  (3*SUNN*z*(-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]]))/(4*Pi^2*(1 - z)) + 
  (SUNN*z^2*(-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]]))/(2*Pi^2*(1 - z)) - 
  (SUNN*z^3*(-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]]))/(4*Pi^2*(1 - z)) + 
  (SUNN*(1 - z + z^2)^2*(-EulerGamma + Log[4*Pi] + 2*Log[\[Mu]]))/
   (4*Pi^2*(1 - z)*z) - (SUNN*z^4*(2*EE + EE*z*Sqrt[1 - \[Delta]^2])^2*
    Log[(z^2*\[Mu]^2)/(4*EE^2)])/(4*Pi^2*(1 - z)*
    (2*EE + EE*Sqrt[1 - \[Delta]^2])^2)}

